Class of Trustworthy Pseudo-Random Number Generators

With the widespread use of communication technologies, cryptosystems are therefore critical to guarantee security over open networks as the Internet. Pseudo-random number generators (PRNGs) are fundamental in cryptosystems and information hiding schemes. One of the existing chaos-based PRNGs is using chaotic iterations schemes. In prior literature, the iterate function is just the vectorial boolean negation. In this paper, we propose a method using Graph with strongly connected components as a selection criterion for chaotic iterate function. In order to face the challenge of using the proposed chaotic iterate functions in PRNG, these PRNGs are subjected to a statistical battery of tests, which is the well-known NIST in the area of cryptography.

==> experiments/chaoSCC.py <==
from numpy import *
from random import *
PARA = 0
CHAO = 1 
n = 3
N = pow(2,n)
Neighbors = {}


class ListeHashable():
    def __init__(self,l):
        self.l=l
    def __eq__(self,l2):
        r= True
        if (len(self.l) != len(l2.l)):
            return False
        cpt=0
        while (cpt<len(self.l) and r):
            if self.l[cpt] != l2.l[cpt]:
                r= False
            cpt +=1
        return r
            
    def __hash__(self):
        return hash(str(self.l))
        

def bin(elem):
    """Convertit un nombre en binaire"""
    q = -1
    res = zeros(n)
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(ch):
    
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc

def str_val_of_bin(t):
    r=""
    for i in t:
        r+=str(int(i))
    return r

def neighbors(elem,size):
    t = bin(elem)
    acc=[]
    for i in range(size):
        tp = copy(t)
        if tp[i] == 0 :
            tp[i] = 1
        else :
            tp[i]= 0
        acc = [tp]+acc
    r = [dec(x) for x in acc]
    return r




def all_neighbors(size):
    i = 0
    while i < N :
        Neighbors[i]=neighbors(i,size)
        i +=1




# generating a matrix with pow(2,n) lines and columns
def generateB():
    B = zeros((N, N))
    i = 0
    while i < N :
        succ = set(sample(Neighbors[i],randint(1,n)))-set([i])
        for j in succ:
            B[i][j]=1
        i +=1
    i=0
    while i < N :
        x = 0
        l=[]
        while x < N : 
            l += [B[x][i]]
            x+=1
        if sum(l) == 0 : 
            succ = set(sample(Neighbors[i],randint(1,n)))-set([i])
            for j in succ:
                B[j][i]=1
        i +=1
    return B






def generate_a_scc():
    one = False
    while (not one): 
        count = 0
        B = generateB()
        Bp = copy(B)
        while ( pow(2,(count+1)) <= N and not one):
            Bp = dot(Bp,Bp) + Bp
            def pos (x):
                return x >0 
            i,j=0,0
            s=[]
            while i < N:
                while j < N :
                    s += [pos(Bp[i][j])]
                    j +=1
                i+=1
            if all(s):
                one = True
            count +=1
    return B

def translate_to_FG(B):
    Bpp = transpose(B)
    i=0
    F={}
    G={}
    while i <N: 
        e = bin(i)
        f = bin(i)
        j=0
        while j < N :
            if Bpp[i][j]==1 :
                g = bin(j)
                idx = 0
                while (g[idx] == e[idx]):
                    idx +=1
                f[idx]=g[idx]
                G[(i,idx)]=j
            j+=1
        F[i]=dec(f)
        i +=1
    return (F,G)

def to_dot(F,typ):
    acc = "digraph  G{ \n"
    if typ == PARA :
        file_name = "para.dot"
        for e in F:
            acc = acc + str_val_of_bin(bin(e)) + " -> " + str_val_of_bin(bin(F[e])) +"\n"
    if typ == CHAO :
        file_name = "chao.dot"
        for (e,l) in F:
            acc = acc + str_val_of_bin(bin(e)) + " -> " + str_val_of_bin(bin(F[(e,l)]))  +" [label=\"" + str(l) +"\"] \n" 
 
    acc = acc + " \n}"
    filout = open(file_name,'w')
    filout.write(acc)
    filout.close()

def display_F(dic):
    return [ dic[k]  for k in dic]

        

def generate_all_scc():
    all_B = [zeros((N, N))]
    count = 0
    while count < N:
        all_Bp=[]
        n = Neighbors(count)
        for B in all_B:
            Bp = copy(B)
            #construire les nouvelles Bp integrant les succ de count 
            for j in range(1,N):
                print j
            

        count +=1


all_neighbors(n)
B= generate_a_scc()
(F,G)=translate_to_FG(B)

print display_F(F)
to_dot(G,CHAO)


==> experiments/displayGTPIC.py <==
import networkx as nx
import numpy as np
import pygraphviz as pgv 



def bin(n,elem):
    """Convertit un nombre en binaire"""
    q = -1
    res =[0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(n,ch):
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc




def fo1a2a(x):
    y=(x[0],x[1],x[2])
    #[1, 1, 1, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 0])
    try:
        (r1,r2,r3)= {
            (0,0,0): (1,1,0),
            (0,0,1): (1,1,0),
            (0,1,0): (1,0,0),
            (0,1,1): (1,0,0),
            (1,0,0): (0,0,1),
            (1,0,1): (0,0,1),
            (1,1,0): (0,0,0),
            (1,1,1): (0,0,0),
        }[y]
    except KeyError:
        print "-----------",y
        (r1,r2,r3)=(0,0,0)
    return [r1,r2,r3]

def fo1a2b(x):
    y=(x[0],x[1],x[2])
    # ([1, 1, 1, 1, 0, 0, 0, 0], [1, 1, 0, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1, 1, 1])
    try:
        (r1,r2,r3)= {
            (0,0,0): (1,1,1),
            (0,0,1): (1,1,1),
            (0,1,0): (1,0,0),
            (0,1,1): (1,0,0),
            (1,0,0): (0,0,1),
            (1,0,1): (0,0,1),
            (1,1,0): (0,0,1),
            (1,1,1): (0,0,1),
        }[y]
    except KeyError:
        print "-----------",y
        (r1,r2,r3)=(0,0,0)
    return [r1,r2,r3]


def fo1b2b(x):
    y=(x[0],x[1],x[2])
    # ([1, 1, 1, 1, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 0, 0], [1, 1, 0, 0, 1, 1, 1, 1])]
    try:
        (r1,r2,r3)= {
            (0,0,0): (1,1,1),
            (0,0,1): (1,1,1),
            (0,1,0): (1,1,0),
            (0,1,1): (1,1,0),
            (1,0,0): (0,1,1),
            (1,0,1): (0,1,1),
            (1,1,0): (0,0,1),
            (1,1,1): (0,0,1),
        }[y]
    except KeyError:
        print "-----------",y
        (r1,r2,r3)=(0,0,0)
    return [r1,r2,r3]


def fo1b2a(x):
    y=(x[0],x[1],x[2])
    #  ([1, 1, 1, 1, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 1, 1, 0, 0]), 
    try:
        (r1,r2,r3)= {
            (0,0,0): (1,1,0),
            (0,0,1): (1,1,0),
            (0,1,0): (1,1,0),
            (0,1,1): (1,1,0),
            (1,0,0): (0,1,1),
            (1,0,1): (0,1,1),
            (1,1,0): (0,0,0),
            (1,1,1): (0,0,0),
        }[y]
    except KeyError:
        print "-----------",y
        (r1,r2,r3)=(0,0,0)
    return [r1,r2,r3]




def display(f,n,cp):
    G = pgv.AGraph(directed=True)
    for x in range(pow(2,n)):
        o = bin(n,x)
        G.add_node(x)
        #im = f(o)
        im = bin(n,f[x])
        for k in range(n):
            if o[k] != im [k]:
                op = bin(n,x)
                op[k] = im[k]
                G.add_edge(x,dec(n,op))
    G.write("iter_f"+str(cp)+".dot")
    

Fs = [fo1a2a,fo1a2b,fo1b2a,fo1b2b]
Fs=[[11, 14, 13, 14, 11, 10, 1, 8, 7, 6, 5, 4, 3, 2, 1, 0],
    [0, 0, 2, 3, 13, 13, 6, 3, 8, 9, 10, 11, 8, 13, 14, 15]]


for i in range(len(Fs)):
    display(Fs[i],4,i)


==> experiments/genUniformMaps.py <==
import networkx as nx
from math import *
#import itertools
#import numpy as np





def permute_in_place(a):
    a.sort()
    yield list(a)

    if len(a) <= 1:
        return

    first = 0
    last = len(a)
    while 1:
        i = last - 1

        while 1:
            i = i - 1
            if a[i] < a[i+1]:
                j = last - 1
                while not (a[i] < a[j]):
                    j = j - 1
                a[i], a[j] = a[j], a[i] # swap the values
                r = a[i+1:last]
                r.reverse()
                a[i+1:last] = r
                yield list(a)
                break
            if i == first:
                a.reverse()
                return


def bin(elem):
    """Convertit un nombre en binaire"""
    q = -1
    res =[0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(ch):
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc


class ListeHashable():
    def __init__(self,l):
        self.l=l
            
    def __hash__(self):
        return hash(str(self.l))

    def __eq__(self,l2):
        return self.__hash__()  == l2.__hash__() 

    def __string__(self):
        return string(self.l)

dummy=[[14, 15, 1, 12, 11, 11, 13, 8, 5, 6, 5, 10, 6, 2, 2, 3],
[11, 0, 12, 8, 15, 11, 13, 0, 7, 6, 1, 2, 3, 2, 1, 1],
[15, 13, 15, 4, 9, 13, 7, 11, 5, 8, 7, 1, 14, 7, 7, 12],
[6, 10, 7, 9, 11, 10, 2, 8, 15, 7, 5, 4, 11, 2, 2, 8],
[3, 7, 5, 11, 5, 7, 14, 14, 3, 3, 8, 0, 6, 11, 12, 5]]

xpl=[[13, 1, 3, 8, 3, 10, 9, 2, 3, 3, 1, 4, 7, 10, 6, 1],
[15, 14, 13, 12, 11, 10, 8, 8, 7, 6, 5, 4, 3, 2, 1, 0]]


jeff_list_nc=[[12, 8, 8, 12, 5, 8, 11, 6, 4, 2, 12, 3, 15, 13, 9, 1],
[4, 8, 2, 0, 4, 15, 5, 5, 8, 13, 11, 3, 12, 5, 12, 11],
[12, 14, 5, 1, 15, 9, 1, 2, 7, 5, 2, 2, 12, 13, 0, 6],
[2, 3, 2, 3, 4, 7, 2, 2, 12, 10, 14, 15, 1, 11, 2, 0],
[0, 3, 2, 3, 6, 3, 6, 7, 12, 11, 8, 14, 9, 15, 13, 14],
[5, 2, 5, 9, 0, 12, 9, 15, 13, 6, 14, 12, 12, 7, 5, 3],
[12, 13, 1, 6, 5, 15, 0, 3, 9, 4, 14, 11, 9, 15, 13, 10],
[5, 13, 5, 14, 12, 3, 12, 12, 13, 14, 5, 2, 4, 0, 9, 5],
[7, 12, 4, 0, 0, 14, 12, 10, 11, 5, 11, 14, 3, 2, 11, 14],
[9, 5, 1, 1, 14, 13, 4, 15, 8, 0, 10, 15, 10, 11, 7, 12],
[0, 15, 3, 3, 11, 4, 3, 1, 8, 13, 10, 11, 6, 7, 4, 9],
[12, 1, 3, 10, 0, 4, 4, 3, 15, 12, 0, 11, 4, 13, 13, 15],
[11, 12, 4, 7, 3, 5, 1, 9, 7, 3, 5, 5, 7, 12, 1, 10],
[14, 12, 11, 9, 10, 5, 2, 3, 5, 0, 3, 9, 3, 8, 2, 5],
[1, 9, 2, 2, 4, 13, 13, 5, 6, 5, 15, 8, 8, 9, 14, 15],
[2, 15, 5, 14, 12, 15, 11, 1, 2, 7, 10, 3, 12, 15, 3, 9],
[7, 3, 6, 0, 8, 0, 11, 13, 11, 0, 7, 1, 5, 13, 10, 6],
[12, 5, 0, 10, 4, 13, 8, 7, 9, 13, 10, 15, 12, 9, 14, 13],
[11, 4, 9, 0, 2, 5, 14, 15, 11, 13, 2, 5, 1, 15, 9, 0],
[0, 15, 0, 13, 6, 4, 3, 10, 8, 14, 10, 14, 14, 3, 6, 9]]


treatedlist = xpl

print "taille de changlist ",len(treatedlist)
"""
set_of_b = set([])
for el in changlist000:
    set_of_b.add(ListeHashable(el))
"""
res = []
resG= []
n = int(log(len(treatedlist[0]))/log(2))
print "n",n
l2n = range(pow(2,n))
# pour chaque permutation de l ensemble [0,...,2^[n-1}}
#ll = list(itertools.permutations(l2n)) 
nnb = 0
#for perm in permute_in_place(range(4)):
for perm in treatedlist:
    print perm
    nnb +=1
    if nnb%1000 == 0 :
        print nnb
    # si elle contient un element stable on l enleve (GTPIC n est pas SCC)
    if all([ ident!=perm[ident] for ident in l2n]):
        # on construit le GTPIC  
        #G = nx.DiGraph()
        G = nx.DiGraph()
        # pour chaque noeud 
        for conf in l2n:
            G.add_node(conf)
            # r est l'image binaire de conf en parallele
            r = bin(perm[conf])
            # on construit poentiellement les n image en unitaire
            for cp in range(n):
                # confbp est conf sauf en cp ou c'est r[cp] 
                confbp = bin(conf)
                confbp[cp] =  r[cp]
                # on ajoute l'arc
                G.add_edge(conf,dec(confbp))
        if nx.is_strongly_connected(G):
            if len(resG)==0:
                res.append(perm)
                resG.append(G)
            else :
                def isomorphic(g1,g2):
                    GM = nx.DiGraphMatcher(g1,g2)
                    return GM.is_isomorphic()
                if all([not(isomorphic(G,g2)) for g2 in resG]):
                    resG.append(G)
                    res.append(perm)
        else:
            print "pas scc",perm
                
print len(res)
print res


==> experiments/geneRecurent.py <==
import networkx as nx
import itertools
import numpy as np





def permute_in_place(a):
    a.sort()
    yield list(a)

    if len(a) <= 1:
        return

    first = 0
    last = len(a)
    while 1:
        i = last - 1

        while 1:
            i = i - 1
            if a[i] < a[i+1]:
                j = last - 1
                while not (a[i] < a[j]):
                    j = j - 1
                a[i], a[j] = a[j], a[i] # swap the values
                r = a[i+1:last]
                r.reverse()
                a[i+1:last] = r
                yield list(a)
                break
            if i == first:
                a.reverse()
                return


def bin(n,elem):
    """Convertit un nombre en binaire"""
    q = -1
    res =[0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(n,ch):
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc




def swap(v):
    r = 0 
    if v == 0 : 
        r = 1 
    return r 

#GG = nx.generators.classic.complete_graph(4)
#print nx.cycle_basis(GG)

# pour chaque permutation de l ensemble {0,...,2^{n-1}}
#ll = list(itertools.permutations(l2n)) 
#for perm in list(itertools.permutations(l2n)) :

def gen(nb):
    res = []
    resG= []
    nnb = 0
    l2n = range(pow(2,nb))
    for perm in permute_in_place(l2n):
        nnb +=1
        if nnb%1000 == 0 :
            print nnb
       # si elle contient un element stable on ne traite pas
       # (GTPIC n est pas SCC)
        if all([ ident!=perm[ident] for ident in l2n]):
            # on construit le GTPIC  
            #G = nx.DiGraph()
            G = nx.DiGraph()
            # pour chaque noeud 
            for conf in l2n:
                G.add_node(conf)
            # r est l'image binaire de conf en parallele
                r = bin(nb,perm[conf])
            # on construit poentiellement les n image en unitaire
                for cp in range(nb):
                # confbp est conf sauf en cp ou c'est r[cp] 
                    confbp = bin(nb,conf)
                    confbp[cp] =  r[cp]
                # on ajoute l'arc
                    G.add_edge(conf,dec(nb,confbp))
            if nx.is_strongly_connected(G):
                if len(resG)==0:
                    res.append(perm)
                    resG.append(G)
                else :
                    def isomorphic(g1,g2):
                        GM = nx.DiGraphMatcher(g1,g2)
                        return GM.is_isomorphic()
                    #if all([not(isomorphic(G,g2)) for g2 in resG]):
                    #    resG.append(G)
                    #    res.append(perm)
                    #if all([not(isomorphic(G,g2)) for g2 in resG]):
                    resG.append(G)
                    res.append(perm)
        
    return res

def map_product(l1,l2):
    t1,t2 = len(l1),len(l2)
    sqt1, sqt2 = int(t1**.5),int(t2**.5) 
    origines = [(x,y) for x in range(t1) for y in range(t2)]
    res=[]
    for p in list(itertools.permutations(range(sqt1+sqt2))):
        resb=[]            
        for (oxa,oxb) in origines :
            x = bin(sqt1,oxa)+ bin(sqt2,oxb)  # indices 0 1 2 3  
            xp = [x[pi] for pi in p]            
            y= bin(sqt1,l1[oxa]) + bin(sqt2,l2[oxb])
            yp = [y[pi] for pi in p]            
            resb.append((dec(sqt1+sqt2,xp),dec(sqt1+sqt2,yp)))
        type_xy = [('x', int), ('y', int)]
        tp = np.array(resb,dtype=type_xy)
        tp = np.sort(tp,order='x')
        #print tp
        res +=[[y for (_,y) in tp]]
    return res
        
l=gen(2)
#print map_product(l[0],l[2])
print l 
r=[]
for (i,j) in [(i,j) for i in range(len(l)) for j in range(len(l))]:
    r += map_product(l[i],l[j])
#print r


==> experiments/permutations.py <==
import itertools


def permute_in_place(a):
    a.sort()
    yield list(a)

    if len(a) <= 1:
        return

    first = 0
    last = len(a)
    while 1:
        i = last - 1

        while 1:
            i = i - 1
            if a[i] < a[i+1]:
                j = last - 1
                while not (a[i] < a[j]):
                    j = j - 1
                a[i], a[j] = a[j], a[i] # swap the values
                r = a[i+1:last]
                r.reverse()
                a[i+1:last] = r
                yield list(a)
                break
            if i == first:
                a.reverse()
                return


if __name__ == '__main__':
    for a in permute_in_place(range(16)): #list(itertools.permutations(range(10))): 
        print a


==> experiments/resolv.py <==
import  numpy as np
from random import *

n=3
N = pow(2,n)

def dec(ch):
    
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc


def bin(elem,n):
    """Convertit un nombre en binaire"""
    q = -1
    res = np.zeros(n)
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res


def consistant_e0(v):
    [a,b,c,d,e,f,g,h]=v
    if (a >= e and b >=f and c >= g and d >= h and
        (a > e or b >f or c > g or d >= h) and
        (a >= c and b >= d and e >= g and f >= h) and
        (a > c or b > d or e > g or f > h) and
        (a >= b and c >= d and e >= f and g >= h) and 
        (a > b or c > d or e > f or g > h)):
        return True
    else :
        return False

def consistant_e1(v):
    [a,b,c,d,e,f,g,h]=v
    if (a >= c and b >= d and e >= g and f >= h and  
        (a > c or b > d or e > g or f > h) and
        a <= e and b <= f and c <= g and d <= h and
        (a < e or b < f or c < g or d < h) and
        a == b and c == d and e == f and g == h):
        return True
    else :
        return False

def consistant_e2(v):
    [a,b,c,d,e,f,g,h]=v
    if (a >= b and c >= d and e >= f and g >= h and 
        (a > b or c > d or  e > f or g > h) and 
        a <= e and b <= f and c <= g and d <= h and
        (a < e or b < f or c < g or d < h) and
        a <= c and b <= d and e <= g and f <= h and  
        (a < c or b < d or e < g or f < h)):
        return True
    else :
        return False




c_0,c_1,c_2=[],[],[]
for conf in  [bin(elem,N) for elem in  range(pow(2,8))]:
    if consistant_e0(conf):
        c_0 +=[conf]
    if consistant_e1(conf):
        c_1 +=[conf]
    if consistant_e2(conf):
        c_2 +=[conf]

Fs = [(e0,e1,e2) for e0 in c_0 for e1 in c_1 for e2 in c_2]

#Fs = [Fs[0]]

print "nbre de fonctions",len(Fs)


def est_scc(B):
    one = False
    count = 0
    Bp = np.copy(B)
    while ( pow(2,(count+1)) <= N and not one):
        Bp = np.dot(Bp,Bp) + Bp
        def pos (x):
            return x >0 
        i,j=0,0
        s=[]
        while i < N:
            while j < N :
                s += [pos(Bp[i][j])]
                j +=1
                i+=1
        if all(s):
            one = True
        count +=1
    return one



def derivee_2_dot(F,ng,derivees):
    file_name = "deriv_"+str(ng)+".dot"

    str_acc = "digraph G"+str(ng)+" { \n"
    for i in range(n):
        for j in range(n):
            if acc[i][j]== 1:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+\"] \n" 
            elif acc[i][j]== 2:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"-\"] \n"
            elif acc[i][j]== 3:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+/-\"] \n"

    str_acc = str_acc + " \n}"
    filout = open(file_name,'w')
    filout.write(str_acc)
    filout.close()



Bs=[]
for F in Fs:
    B=np.zeros((N,N))
    #construction de B
    for j in range(N):
        t= bin(j,n)
        jp = [F[x][j] for x in range(n)]
        for k in range (n):
            tp = np.copy(t)
            tp[k]=jp[k]
            B[j][dec(tp)]=1
    if not(est_scc(B)):
        print B,"n'est pas scc",F
    #regarde si c'est scc
    
    




==> experiments/resolv_2.py <==
import  numpy as np
from random import *

n=4
N = pow(2,n)
NULL = 0
POS = 1
NEG = 2
PN = 3 


chx = [NULL,POS,NEG,PN]
chxp = [POS,NEG,PN]
chxpp = [NULL,NEG]

"""
#DRV_t = [[[a,b,c],[d,e,f],[g,h,i]] for a in chx for b in chx for c in chx for d in chx for e in chx for f in chx for g in chx for h in chx for i in chx]
#DRV_t = [[[a,b],[c,d]] for a in chx for b in chx for c in chx for d in chx]


DRV_t = [[[a,b,c,d],[e,f,g,h],[i,j,k,l],[m,n,o,p]] for a in chx for b in chx for c in chx for d in chx for e in chx for f in chx for g in chx for h in chx for i in chx]
#DRV_t = [[[a,b],[c,d]] for a in chx for b in chx for c in chx for d in chx]
"""


def is_reachable_from_self(M):
    Orig = set(range(n))
    for i in range(n):
        for j in range(n):
            if i==j :
                if M[i][i] != NEG:
                    Orig = Orig - set([i])
            else:
                if  M[i][j] != NULL:
                    Orig = Orig - set([i])
    v=Orig
    if  (Orig == set([])):
        return False
    for j in range(n-1):
        vp = set([])
        for k in v:
            for l in range(n):
                if M[l][k] != NULL :
                    vp.add(l)
        v = v.union(vp)
    if v != set(range(n)):
        return False
    for i in range(n):
        if (M[i][i] == POS) or (M[i][i] == PN) :
            return False
    return True 
            

def dec(ch,n):    
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc


def bin(elem,n):
    """Convertit un nombre en binaire"""
    q = -1
    res = [0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res



def consistant(v,i,GDRV):
    indice = n-i-1
    res = True
    j=0
    while (res and j < n ):
        ret = True
        if   GDRV[i][j] == NULL :
            for c in range(pow(2,n-1)):
                l = bin(c,n-1)
                kp= dec(l[:j]+[1]+l[j:],n)
                k= dec(l[:j]+[0]+l[j:],n)
                ret = ret and (v[kp] == v[k])
        elif GDRV[i][j] == POS : 
            retp = False
            for c in range(pow(2,n-1)):
                l = bin(c,n-1)
                kp= dec(l[:j]+[1]+l[j:],n)
                k= dec(l[:j]+[0]+l[j:],n)
                ret = ret and (v[kp] >= v[k])
                retp = retp or (v[kp] > v[k])
            ret = ret and retp
        elif GDRV[i][j] == NEG : 
            retp = False
            for c in range(pow(2,n-1)):
                l = bin(c,n-1)
                kp= dec(l[:j]+[1]+l[j:],n)
                k= dec(l[:j]+[0]+l[j:],n)
                ret = ret and (v[kp] <= v[k])
                retp = retp or (v[kp] < v[k])
            ret = ret and retp
        elif GDRV[i][j] == PN : 
            retp,retpp = False,False
            for c in range(pow(2,n-1)):
                l = bin(c,n-1)
                kp= dec(l[:j]+[1]+l[j:],n)
                k= dec(l[:j]+[0]+l[j:],n)
                retpp = retpp or (v[kp] > v[k])
                retp = retp or (v[kp] < v[k])
            ret = ret and retp and retpp
        res = res and ret
        j+=1
    return res



GDRV_l=[]
#for M in DRV_t:
#    if is_reachable_from_self(M):
#        GDRV_l +=[M]
'''
GDRV_l=[
[[z,a,x],[b,t,y],[NULL,NULL,NEG]]
for x in chxp for y in chxp 
for z in chxpp for t in chxpp
for (a,b) in set([(t,u) for t in chx for u in chx ])-
set([(NEG,NEG), (POS,POS), (PN,NEG), (PN,POS), (POS,PN),(NEG,PN)])
]
'''


GDRV_l=[[
[NEG,NULL,NULL,NULL],
[NULL,NEG,NULL,NULL],
[NULL,NULL,NEG,NULL],
[NEG,POS,POS,NEG]
]
]


GDRV_l=[[
[NEG,NULL,NULL,NULL],
[POS,NULL,NULL,NULL],
[POS,NULL,NULL,NULL],
[POS,NULL,NULL,NULL]
]
]
GDRV_l=[[
[NEG,NULL,NULL,NULL],
[POS,NULL,NULL,NULL],
[NULL,POS,NULL,NULL],
[NULL,NULL,POS,NULL]
]
]

######### Verifier ceci qui semble contredir le theoreme 
GDRV_l=[[
[NEG,NULL,NULL,NULL],
[POS,NULL,NULL,NEG],
[NULL,NEG,NULL,NULL],
[NULL,NULL,NEG,NULL]
]
]

"""
GDRV_l=[[
[NEG,NULL,NULL,NULL],
[NEG,NEG,NULL,NEG],
[NEG,NEG,NEG,NULL],
[NEG,NEG,NEG,NEG]
]
]
"""

"""
GDRV_l=[
[[NEG,NULL,NULL,NULL,NULL],[POS,NULL,NULL,NULL,NULL],[POS,NULL,NULL,NEG,NULL],[NULL,POS,NULL,NULL,NEG],[NULL,NULL,NEG,NULL,NULL]]
]
"""

print "nbre de matrice OK",len(GDRV_l)
Fs_l=[]
compteur=0
for GDRV in GDRV_l :
    print compteur
    c_=[]
    for i in range(n):
        c_.append([])
    
    for conf in  [bin(elem,N) for elem in  range(pow(2,pow(2,n)))]:
        for i in range(n):
            if consistant(conf,i,GDRV):
                c_[i] +=[conf]
#    Fs_l += [[(e0,e1) for e0 in c_0 for e1 in c_1 ]]
    Fs_l += [(e0,e1,e2,e3) for e0 in c_[0] for e1 in c_[1] for e2 in c_[2] for e3 in c_[3]]
    compteur +=1

print "nbre de F verifiant GDRV",len(Fs_l)
#print Fs_l

#Fs_l=[[
#    ([1,0,1,1],[1,0,1,0])
#    ]]

#Fs_l=[[([0, 0, 0, 1, 0, 0, 0, 1], [0, 1, 0, 1, 1, 1, 1, 1], [1, 0, 1, 0, 1, 0, 1, 0])]]


def est_scc(B):
    one = False
    count = 0
    Bp = np.copy(B)
    while (pow(2,count) <= N and not one):
        Bp = np.copy(np.dot(Bp,Bp)) + Bp
        def pos (x):
            return x >0 
        i,j=0,0
        s=[]
        while i < N:
            j=0
            while j < N :
                s += [pos(Bp[i][j])]
                j +=1
            i+=1
        if all(s):
            one = True
        count +=1
    return one



def derivee_2_dot(F,ng,derivees):
    file_name = "deriv_"+str(ng)+".dot"

    str_acc = "digraph G"+str(ng)+" { \n"
    for i in range(n):
        for j in range(n):
            if acc[i][j]== 1:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+\"] \n" 
            elif acc[i][j]== 2:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"-\"] \n"
            elif acc[i][j]== 3:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+/-\"] \n"

    str_acc = str_acc + " \n}"
    filout = open(file_name,'w')
    filout.write(str_acc)
    filout.close()




#for Fs in Fs_l:
#    print Fs
for F in Fs_l:
    print F
    B=np.zeros((N,N))
        #construction de B
    func = []
    for j in range(N):
        t= bin(j,n)
        jp = [F[x][j] for x in range(n)]
        func += [dec(jp,n)]
        for k in range (n):
            tp = np.copy(t)
            tp[k]=jp[k]
            B[j][dec(tp,n)]=1
    if not(est_scc(B)):
        print func,"n'est pas scc",
    else :
        print func 
#        else:  
#            print B,"est scc \n",F
#    #regarde si c'est scc


    




==> experiments/rules.py <==
import networkx as nx
from math import *
import numpy as np 

def calcule_p_cycle(n):
    T =  [0.5,0.5,0.0,0.0]    
    for j in range(n-1):
        Tp = [T[0]*0.5+T[3]*0.5,
              T[1]*0.5+T[0]*0.5,
              T[2]*0.5+T[1]*0.5,
              T[3]*0.5+T[2]*0.5]
        T= [x for x in Tp]
    return T

def calcule_p_neg(n):
    T =  [0,0.5,0.5,0.0]    
    for j in range(n):
        Tp = [T[1]*0.5+T[2]*0.5,
              T[0]*0.5+T[3]*0.5,
              T[0]*0.5+T[3]*0.5,
              T[1]*0.5+T[2]*0.5]
        T= [x for x in Tp]
    return T
    

def calcule_p_mid(n):
    T =  [0.5,0.5,0.0,0.0]    
    for j in range(n):
        Tp = [T[1]*0.5+T[2]*0.5,
              T[0]*0.5+T[1]*0.5,
              T[0]*0.5+T[3]*0.5,
              T[3]*0.5+T[2]*0.5]
        T= [x for x in Tp]
    return T



f = [13,7,13,10,11,10,1,10,7,14,4,4,2,2,1,0]



def bin(elem):
    """Convertit un nombre en binaire"""
    q = -1
    res =[0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(ch):
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc

treatedlist = [
[15,14,13,12,11,10,9,8,7,6,5,4,3,2,1,0],
[15,14,13,12,11,10,9,8,7,6,7,4,3,2,1,0],
[14,15,13,12,11,10,9,8,7,6,5,4,3,2,1,0],
[15,14,13,12,11,10,9,8,7,7,5,12,3,0,1,0],
[14,15,13,12,9,10,11,0,7,2,5,4,3,6,1,8],
[11,2,13,12,11,14,9,8,7,14,5,4,1,2,1,9],
[13,10,15,12,3,14,9,8,6,7,4,5,11,2,1,0],
[13,7,13,10,11,10,1,10,7,14,4,4,2,2,1,0],
[7,12,14,12,11,4,1,13,4,4,15,6,8,3,15,2],
[12,0,6,4,14,15,7,15,11,1,14,2,7,4,7,9]]


print "taillle de la lsite ",len(treatedlist)
"""
set_of_b = set([])
for el in changlist000:
    set_of_b.add(ListeHashable(el))
"""
res = []
resG= []
n = int(log(len(treatedlist[0]))/log(2))
print "n",n

nbit = 40

l2n = range(pow(2,n))
# pour chaque permutation de l ensemble [0,...,2^[n-1}}
#ll = list(itertools.permutations(l2n)) 
nnb = 0
#for perm in permute_in_place(range(4)):
D=[0 for x in range(len(treatedlist))]
count=-1
for perm in treatedlist:
    count +=1
    print perm
    nnb +=1
    if nnb%1000 == 0 :
        print nnb
    # si elle contient un element stable on l enleve (GTPIC n est pas SCC)
    if all([ ident!=perm[ident] for ident in l2n]):
        # on construit le GTPIC  
        #G = nx.DiGraph()
        G = nx.DiGraph()
        # pour chaque noeud 
        for conf in l2n:
            G.add_node(conf)
            # r est l'image binaire de conf en parallele
            r = bin(perm[conf])
            # on construit poentiellement les n image en unitaire
            for cp in range(n):
                # confbp est conf sauf en cp ou c'est r[cp] 
                confbp = bin(conf)
                confbp[cp] =  r[cp]
                # on ajoute l'arc
                G.add_edge(conf,dec(confbp))
        flg = False
        if nx.is_strongly_connected(G):
            if len(resG)==0:
                res.append(perm)
                resG.append(G)
                flg=True
            else :
                def isomorphic(g1,g2):
                    GM = nx.DiGraphMatcher(g1,g2)
                    return GM.is_isomorphic()
                if all([not(isomorphic(G,g2)) for g2 in resG]):
                    resG.append(G)
                    res.append(perm)
                    flg=True
        if flg == True :
            T=[0 for i in l2n]
            T[0] = 1
            P = np.zeros((2**n,2**n))
            for i in l2n:
                k = 0
                for j in l2n:
                    L = G.edges()
                    if i != j : 
                        if (i,j) in L:
                            P[i][j] = 1/float(n)
                            k+=1
                P[i][i]=(n-k)/float(n)
            d=16
            t=0
            while (d >0.01 and t <500):
                T = T =[ sum ([T[j]*P[j][i] for j in l2n]) for i in l2n]
                dp = sum([abs(x-0.0625)/0.0625 for x in T])/16
                if dp < d :
                    D[count] = t
                    d = dp
                t +=1   
            print t, d, D[count]
        else:
            print "pas scc",perm



"""
while (d >0.04):
    T = calcule_p_cycle(t)    
    d = sum([abs(x-0.25)/0.25 for x in T])
    print t, T, d
    t +=1
"""


==> experiments/sccFromNeg.py <==
changlist =[ 
# 2 changes
[14, 15, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0],
# 8 changes
[14, 15, 5, 8, 9, 10, 11, 12, 7, 6, 13, 4, 3, 2, 1, 0], 
[14, 15, 13, 4, 9, 10, 11, 8, 3, 6, 5, 12, 7, 2, 1, 0], 
[14, 15, 13, 12, 9, 10, 11, 0, 7, 2, 5, 4, 3, 6, 1, 8], 
[13, 10, 15, 4, 11, 14, 8, 9, 6, 7, 5, 12, 3, 2, 1, 0], 
[13, 10, 15, 12, 3, 14, 9, 8, 6, 7, 4, 5, 11, 2, 1, 0], 
[13, 10, 15, 4, 11, 14, 9, 8, 7, 6, 5, 12, 2, 3, 0, 1],
# many changes
[14, 15, 9, 4, 3, 8, 13, 10, 5, 2, 7, 12, 11, 6, 0, 1],
[11, 6, 12, 13, 15, 8, 1, 13, 5, 14, 7, 0, 2, 3, 9, 4]]

changlist_5=[[14, 15, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0],[15, 14, 13, 12, 11, 10, 9, 9, 7, 14, 5, 4, 3, 2, 1, 1], [15, 14, 13, 12, 3, 10, 13, 8, 7, 7, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 6, 9, 8, 3, 6, 5, 4, 3, 2, 1, 0], [11, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 1, 2, 0, 0], [15, 14, 13, 12, 11, 10, 9, 8, 3, 6, 1, 4, 3, 2, 9, 0], [15, 14, 13, 14, 11, 10, 9, 12, 7, 6, 5, 4, 3, 10, 1, 0], [15, 14, 13, 12, 11, 11, 1, 8, 7, 6, 1, 4, 3, 2, 1, 0], [15, 10, 13, 12, 11, 10, 9, 9, 7, 4, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 2, 9, 0, 7, 6, 5, 4, 1, 2, 1, 0], [15, 14, 13, 12, 11, 10, 9, 8, 6, 14, 5, 4, 3, 2, 9, 0], [15, 6, 13, 12, 11, 10, 1, 8, 7, 6, 5, 4, 3, 2, 9, 0], [15, 14, 13, 12, 11, 10, 13, 8, 15, 6, 5, 4, 3, 2, 1, 2], [15, 14, 13, 13, 11, 10, 11, 8, 7, 6, 5, 4, 3, 0, 1, 0], [15, 14, 13, 12, 11, 10, 1, 8, 7, 7, 5, 4, 3, 10, 1, 0], [15, 14, 13, 12, 11, 10, 9, 10, 7, 6, 5, 4, 7, 10, 1, 0], [15, 14, 13, 12, 11, 8, 8, 8, 7, 6, 5, 4, 3, 2, 1, 1], [15, 14, 15, 12, 11, 10, 8, 8, 7, 6, 5, 4, 3, 2, 9, 0], [15, 14, 13, 12, 10, 14, 9, 8, 7, 6, 5, 4, 1, 2, 1, 0], [15, 14, 13, 12, 11, 14, 9, 8, 7, 6, 4, 4, 3, 2, 1, 8]]


changlist_15=[[14, 15, 5, 8, 9, 10, 11, 12, 7, 6, 13, 4, 3, 2, 1, 0],
[14, 15, 13, 4, 9, 10, 11, 8, 3, 6, 5, 12, 7, 2, 1, 0],
[14, 15, 13, 12, 9, 10, 11, 0, 7, 2, 5, 4, 3, 6, 1, 8],
[14, 6, 13, 12, 11, 14, 13, 8, 7, 6, 5, 12, 3, 14, 1, 1], [7, 14, 13, 8, 10, 10, 9, 8, 3, 6, 7, 5, 3, 6, 5, 0], [14, 14, 5, 12, 11, 10, 9, 9, 15, 6, 5, 5, 3, 0, 3, 1], [15, 14, 13, 12, 11, 10, 13, 1, 7, 6, 3, 0, 3, 2, 5, 8], [11, 14, 13, 12, 11, 10, 1, 13, 7, 6, 5, 0, 1, 2, 1, 3], [15, 8, 13, 12, 11, 2, 13, 8, 5, 6, 5, 5, 1, 3, 1, 0], [15, 14, 13, 12, 9, 10, 13, 8, 7, 14, 5, 13, 2, 2, 5, 2], [15, 6, 13, 12, 11, 0, 13, 8, 7, 14, 13, 12, 3, 3, 1, 0], [15, 12, 13, 13, 11, 10, 9, 9, 4, 2, 5, 4, 3, 6, 5, 0], [15, 10, 12, 13, 9, 10, 9, 4, 7, 6, 5, 4, 1, 6, 1, 0], [15, 14, 9, 12, 11, 2, 10, 12, 7, 6, 13, 6, 1, 2, 1, 0], [15, 14, 5, 4, 15, 10, 9, 10, 15, 6, 5, 5, 3, 10, 1, 4], [15, 14, 9, 12, 11, 10, 8, 8, 3, 14, 5, 4, 7, 11, 3, 0], [14, 14, 13, 8, 11, 8, 9, 10, 7, 12, 5, 4, 6, 2, 1, 0], [15, 7, 13, 13, 11, 10, 8, 8, 7, 6, 1, 12, 7, 2, 9, 0], [15, 14, 13, 13, 15, 10, 11, 8, 7, 4, 5, 6, 3, 6, 3, 8], [15, 14, 9, 13, 11, 11, 9, 0, 7, 2, 5, 6, 3, 2, 0, 4], [15, 14, 13, 13, 11, 10, 9, 9, 7, 2, 5, 0, 2, 2, 9, 12], [15, 14, 5, 12, 3, 10, 11, 8, 7, 14, 5, 4, 11, 2, 0, 10], [15, 14, 15, 4, 10, 6, 9, 8, 3, 6, 5, 0, 3, 3, 1, 0], [7, 14, 13, 12, 11, 14, 8, 8, 7, 6, 4, 4, 3, 6, 13, 8], [15, 14, 13, 1, 11, 10, 9, 0, 7, 14, 5, 0, 5, 2, 1, 0], [15, 14, 13, 12, 11, 9, 9, 13, 7, 4, 5, 5, 3, 3, 0, 0], [15, 14, 15, 15, 11, 10, 9, 8, 15, 3, 5, 4, 1, 2, 0, 0], [15, 10, 13, 12, 10, 14, 1, 8, 7, 4, 1, 4, 3, 10, 1, 2], [15, 14, 13, 12, 11, 11, 9, 8, 15, 12, 5, 0, 1, 2, 3, 2], [7, 14, 5, 8, 10, 10, 9, 8, 7, 7, 3, 4, 1, 2, 1, 0], [13, 6, 12, 13, 11, 10, 13, 8, 7, 14, 7, 4, 3, 0, 1, 0], [14, 14, 13, 12, 11, 8, 9, 1, 7, 6, 7, 6, 10, 2, 1, 0], [13, 10, 13, 12, 11, 0, 9, 8, 7, 2, 1, 4, 3, 2, 0, 1], [7, 14, 9, 4, 11, 2, 9, 8, 5, 7, 1, 4, 3, 2, 5, 0], [15, 11, 13, 14, 11, 10, 9, 12, 7, 12, 5, 4, 3, 2, 1, 12], [13, 14, 13, 12, 9, 10, 9, 12, 3, 6, 13, 4, 1, 3, 1, 2], [15, 6, 5, 14, 5, 8, 9, 12, 7, 6, 5, 4, 3, 2, 1, 0], [13, 15, 13, 8, 9, 11, 9, 10, 15, 6, 1, 4, 3, 2, 1, 0], [15, 14, 13, 8, 10, 10, 13, 10, 3, 6, 5, 0, 1, 2, 3, 0], [15, 14, 13, 13, 11, 10, 9, 12, 7, 6, 5, 7, 5, 0, 5, 0], [15, 6, 13, 4, 15, 10, 9, 12, 7, 6, 5, 4, 3, 0, 13, 8], [15, 14, 5, 8, 10, 10, 9, 14, 3, 6, 5, 4, 7, 2, 3, 0], [15, 10, 13, 12, 11, 10, 13, 8, 15, 7, 13, 4, 7, 10, 1, 1], [15, 14, 15, 4, 11, 15, 8, 8, 5, 6, 5, 4, 3, 0, 1, 2], [13, 15, 13, 13, 11, 14, 9, 8, 15, 6, 5, 5, 7, 3, 1, 0], [14, 14, 15, 14, 11, 10, 9, 8, 7, 4, 5, 2, 3, 2, 3, 1], [15, 14, 13, 4, 11, 14, 9, 0, 13, 4, 5, 4, 7, 2, 1, 4], [15, 14, 9, 4, 10, 10, 9, 8, 7, 15, 5, 6, 3, 3, 3, 0], [13, 6, 13, 12, 15, 10, 9, 12, 5, 6, 5, 4, 3, 2, 13, 4], [15, 15, 9, 14, 15, 10, 9, 8, 3, 6, 15, 4, 3, 2, 3, 0], [15, 14, 9, 12, 7, 2, 9, 0, 4, 6, 5, 5, 3, 2, 1, 0], [15, 6, 15, 12, 11, 10, 11, 8, 7, 7, 1, 0, 3, 2, 5, 4], [15, 14, 13, 13, 11, 14, 1, 9, 6, 6, 0, 4, 3, 3, 1, 0]]

changlist_35=[[14, 15, 9, 4, 3, 8, 13, 10, 5, 2, 7, 12, 11, 6, 0, 1],
[11, 6, 12, 13, 15, 8, 1, 13, 5, 14, 7, 0, 2, 3, 9, 4],
[7, 15, 1, 14, 11, 14, 13, 8, 7, 15, 0, 1, 4, 2, 1, 8], [10, 6, 13, 5, 3, 8, 12, 1, 3, 4, 9, 5, 1, 2, 1, 0], [13, 11, 14, 14, 3, 10, 5, 0, 7, 14, 1, 0, 3, 7, 4, 0], [13, 12, 9, 12, 15, 6, 9, 2, 9, 14, 1, 4, 7, 3, 3, 4], [15, 12, 9, 8, 13, 10, 9, 11, 11, 6, 4, 7, 10, 5, 1, 0], [14, 14, 13, 9, 15, 10, 13, 9, 4, 14, 15, 4, 7, 12, 3, 2], [7, 14, 13, 8, 11, 1, 9, 0, 6, 7, 9, 12, 10, 2, 8, 9], [9, 6, 5, 5, 11, 3, 3, 8, 6, 6, 13, 7, 3, 2, 5, 10], [15, 15, 13, 12, 10, 14, 8, 9, 5, 15, 3, 6, 7, 3, 7, 12], [10, 13, 7, 14, 11, 10, 9, 12, 7, 3, 6, 5, 7, 2, 7, 8], [15, 2, 15, 1, 9, 10, 13, 10, 6, 15, 1, 1, 3, 0, 1, 1], [15, 15, 5, 13, 2, 0, 13, 1, 13, 6, 7, 12, 2, 3, 3, 0], [15, 12, 12, 1, 5, 10, 9, 10, 3, 4, 13, 0, 3, 10, 9, 5], [15, 14, 7, 8, 9, 7, 1, 12, 7, 7, 5, 14, 1, 2, 2, 5], [13, 10, 5, 2, 11, 10, 13, 8, 3, 6, 1, 12, 11, 15, 2, 8], [11, 6, 7, 10, 9, 3, 9, 12, 2, 6, 5, 4, 1, 3, 9, 12], [11, 14, 5, 0, 3, 0, 3, 9, 6, 2, 15, 4, 2, 0, 1, 8], [14, 7, 11, 10, 11, 10, 9, 10, 6, 2, 6, 6, 2, 2, 7, 4], [11, 6, 15, 14, 5, 10, 11, 10, 11, 7, 1, 8, 11, 10, 1, 0], [11, 15, 9, 4, 10, 0, 9, 8, 11, 6, 3, 5, 3, 5, 5, 1], [7, 14, 15, 7, 9, 12, 10, 8, 13, 7, 5, 4, 5, 6, 5, 0], [15, 15, 8, 15, 3, 8, 11, 8, 7, 5, 2, 4, 3, 3, 5, 3], [13, 2, 12, 12, 12, 10, 3, 0, 7, 6, 5, 4, 3, 7, 13, 14], [9, 5, 13, 12, 9, 11, 13, 0, 7, 4, 8, 5, 3, 0, 4, 0], [14, 14, 14, 6, 11, 15, 11, 12, 3, 0, 8, 0, 3, 2, 9, 0], [12, 14, 5, 4, 13, 14, 11, 8, 0, 6, 7, 4, 11, 4, 9, 4], [5, 15, 15, 15, 10, 9, 1, 1, 7, 2, 5, 4, 8, 10, 1, 0], [14, 5, 1, 4, 15, 10, 9, 8, 6, 4, 7, 14, 2, 10, 9, 4], [15, 14, 9, 4, 9, 0, 0, 14, 7, 7, 5, 5, 11, 6, 6, 4], [15, 12, 13, 8, 11, 8, 13, 6, 3, 6, 4, 9, 15, 10, 1, 10], [11, 10, 15, 12, 14, 11, 9, 2, 4, 7, 4, 0, 15, 2, 9, 1], [4, 15, 14, 12, 3, 0, 9, 12, 5, 4, 7, 4, 9, 0, 1, 2], [14, 10, 7, 12, 5, 11, 0, 8, 7, 6, 1, 2, 3, 0, 1, 14], [8, 6, 13, 0, 11, 0, 9, 13, 15, 2, 6, 5, 3, 0, 0, 0], [8, 14, 13, 4, 8, 8, 9, 12, 7, 7, 4, 7, 7, 5, 1, 1], [10, 14, 10, 1, 11, 2, 9, 8, 5, 6, 13, 5, 11, 0, 5, 3], [13, 14, 9, 4, 9, 10, 9, 0, 6, 15, 5, 9, 15, 7, 3, 4], [10, 14, 13, 13, 13, 8, 9, 12, 15, 6, 3, 12, 1, 7, 9, 3], [15, 10, 13, 5, 11, 6, 9, 8, 12, 4, 5, 5, 3, 15, 7, 5], [13, 15, 13, 4, 11, 4, 8, 14, 2, 6, 6, 0, 7, 2, 3, 8], [14, 7, 9, 13, 7, 9, 13, 8, 15, 10, 7, 4, 3, 11, 1, 2], [15, 7, 13, 4, 11, 11, 12, 8, 2, 6, 12, 0, 6, 6, 4, 8], [13, 10, 12, 12, 11, 9, 10, 8, 7, 15, 4, 0, 2, 9, 4, 0], [11, 14, 3, 8, 9, 10, 9, 8, 3, 4, 8, 6, 5, 10, 5, 1], [10, 7, 5, 8, 3, 14, 1, 12, 7, 6, 5, 10, 2, 2, 9, 5], [15, 10, 11, 12, 13, 2, 9, 4, 2, 10, 2, 12, 3, 3, 1, 0], [13, 2, 12, 12, 9, 10, 5, 8, 6, 10, 1, 7, 7, 2, 11, 1], [14, 13, 13, 12, 3, 10, 3, 13, 3, 15, 4, 4, 11, 2, 15, 1], [13, 4, 13, 12, 11, 2, 13, 8, 15, 11, 1, 1, 11, 11, 1, 10], [15, 6, 13, 11, 3, 14, 5, 8, 4, 0, 5, 5, 11, 10, 1, 3]]

changlist_3=[[15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 1, 4, 3, 2, 1, 2], [15, 14, 13, 12, 11, 10, 9, 8, 6, 6, 5, 6, 3, 2, 1, 0], [13, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 2], [15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 6, 1, 8], [15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 6, 1, 2, 1, 0],[15, 14, 5, 12, 11, 10, 9, 8, 7, 14, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 8, 9, 8, 6, 6, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 11, 2, 9, 0], [15, 10, 13, 12, 11, 10, 9, 9, 7, 6, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 11, 9, 8, 7, 4, 5, 4, 3, 2, 1, 0], [15, 14, 13, 12, 11, 10, 13, 8, 7, 6, 5, 4, 7, 2, 1, 0], [15, 14, 13, 12, 11, 10, 9, 9, 7, 6, 5, 4, 3, 2, 9, 0], [15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 12, 3, 2, 1, 1], [15, 14, 13, 12, 11, 10, 9, 9, 7, 6, 5, 4, 3, 2, 0, 0], [15, 14, 12, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 6, 1, 0]]

"""
Simple algorithme qui genere une fonction dont le graphe d'iteration 
est scc a partir de la fonction negation
"""
from math import *
from optparse import OptionParser
import  numpy as np
import  random as rd
import networkx as nx

n = 4
N = pow(2,n)
ratio = 0.5
bound = 1000
total = 10

def bin(n,elem):
    """Convertit un nombre en binaire"""
    q = -1
    res =[0 for i in range(n)]
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(n,ch):
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc


def neg_1(x):
    if x ==  1 :
        return 0 
    else : 
        return 1

def neg_n(n,x):
    return dec(n,[neg_1(a) for a in bin(n,x)])


def negation(n):
    return  [neg_n(n,x) for x in range(N)]
    
def ggraph(n,f):
    G = nx.DiGraph()
    for i in range(len(f)):
        G.add_node(i)
        b = bin(n,i)
        bi = bin(n,f[i])
        for j in range(n):
            bp = [x for x in b]
            if bi[j] != b[j]:
                bp[j]= bi[j] 
                G.add_edge(i,dec(n,bp))
    return G


# au minimum il y a 2^n arc
# au maximum il y a n*2^n arc 
def pc_rem(t):
    return (n*N-t)/float((n-1)*N)


def get_pc_rem(f):
    global n
    global N
    N = len(f)
    n= int(log(N)/log(2))
    g = ggraph(n,f)
    return pc_rem(len(g.edges()))



def geneSCC(r,n,bound):
    f = negation(n)
    g = ggraph(n,f)

    toVisit = set(g.edges())

    count =0
    while (pc_rem(len(toVisit))<r and count < bound):
        count += 1
        (o,e) = rd.sample(toVisit,1)[0]
        g.remove_edge(o,e)
        if not(nx.is_strongly_connected(g)):
            g.add_edge(o,e)
        else:
            toVisit = toVisit -set([(o,e)])
            org = bin(n,o)
            ext = bin(n,e)
            idx = 0
            while (org[idx] == ext[idx]):
                idx +=1
            img = bin(n,f[o])
            img[idx] = org[idx]
            f[o] = dec(n,img)
    return (f,g)
   


    
    
def isomorphic(g1,g2):
    GM = nx.DiGraphMatcher(g1,g2)
    return GM.is_isomorphic()
    
    

def main():
    res = []
    resG = []
    count = 0
    while (len(resG)<total and count < bound):
        count += 1
        #print len(resG)
        (f,g) = geneSCC(ratio,n,bound)
        if len(resG)==0:
            res.append(f)
            resG.append(g)
        else :
            if all([not(isomorphic(g,g2)) for g2 in resG]):
                resG.append(g)
                res.append(f)
        
    print res

 
def options():
    global n
    global ratio
    global bound 
    global N
    global total
    parser = OptionParser()
    parser.add_option("-r", "--ratio", dest="r",
                      help="ratio of removed edges", metavar="R")
    parser.add_option("-n", "--elem-number", dest="n",
                      help="number of elements", metavar="N")
    parser.add_option("-b", "--bound", dest="b",
                      help="bound of iteration number", metavar="B")
    parser.add_option("-t", "--total", dest="t",
                      help="number of functions to generate", metavar="T")

    
    (options, args) = parser.parse_args()
    if (options.r != None):
        ratio = float(options.r)
    if (options.n != None):
        n = int(options.n)
        N =  int(pow(2,n))
    if (options.b != None):
        bound = int(options.b)
    if (options.t != None):
        total = int(options.t)
         
def main_b():
    for f in changlist_3 :
        print f, get_pc_rem(f)

if __name__ == "__main__":
    options()
    main()
    




==> experiments/sccGen.py <==
import  numpy as np
from random import *
import networkx as nx

PARA = 0
CHAO = 1 
n = 3
N = pow(2,n)
Neighbors = {}


class ListeHashable():
    def __init__(self,l):
        self.l=l
            
    def __hash__(self):
        return hash(str(self.l))

    def __eq__(self,l2):
        return self.__hash__()  == l2.__hash__() 

    def __string__(self):
        return string(self.l)

def eu_vec(n,j):
    v = np.zeros(n)
    v[j]=1
    return v


domain = [[0,1] for i in range(n)]
vset=[[-1,1] for i in range(n)]
e=[eu_vec(n,i) for i in range(n)]






def bin(elem):
    """Convertit un nombre en binaire"""
    q = -1
    res = np.zeros(n)
    i = 1
    while q != 0:
        q = elem // 2
        r = elem % 2
        res[n-i] =  r
        elem = q
        i+=1
    return res

def dec(ch):
    
    l = len(ch)
    acc = 0
    for i in range(l):
        if ch[i]==1:
            acc = acc + 2**(n-i-1)        
    return acc

def str_val_of_bin(t):
    r=""
    for i in t:
        r+=str(int(i))
    return r

def neighbors(elem,size):
    t = bin(elem)
    acc=[]
    for i in range(size):
        tp = np.copy(t)
        if tp[i] == 0 :
            tp[i] = 1
        else :
            tp[i]= 0
        acc = [tp]+acc
    r = [dec(x) for x in acc]
    return r




def all_neighbors(size):
    i = 0
    while i < N :
        Neighbors[i]=neighbors(i,size)
        i +=1




# generating a matrix with pow(2,n) lines and columns
def generateB():
    B = np.zeros((N, N))
    i = 0
    while i < N :
        succ = set(sample(Neighbors[i],randint(1,n)))-set([i])
        for j in succ:
            B[i][j]=1
        i +=1
    i=0
    while i < N :
        x = 0
        l=[]
        while x < N : 
            l += [B[x][i]]
            x+=1
        if sum(l) == 0 : 
            succ = set(sample(Neighbors[i],randint(1,n)))-set([i])
            for j in succ:
                B[j][i]=1
        i +=1
    return B






def generate_a_scc():
    one = False
    while (not one): 
        count = 0
        B = generateB()
        Bp = np.copy(B)
        while ( pow(2,(count+1)) <= N and not one):
            Bp = np.dot(Bp,Bp) + Bp
            def pos (x):
                return x >0 
            i,j=0,0
            s=[]
            while i < N:
                j=0
                while j < N :
                    s += [pos(Bp[i][j])]
                    j +=1
                i+=1
            if all(s):
                one = True
            count +=1
    return B

def translate_to_FG(B):
    Bpp = np.transpose(B)
    i=0
    F={}
    G={}
    while i <N: 
        e = bin(i)
        f = bin(i)
        j=0
        while j < N :
            if Bpp[i][j]==1 :
                g = bin(j)
                idx = 0
                while (g[idx] == e[idx]):
                    idx +=1
                f[idx]=g[idx]
                G[(i,idx)]=j
            j+=1
        F[i]=dec(f)
        i +=1
    return (F,G)

def to_dot(F,n,typ):
    acc = "digraph  G{ \n"
    if typ == PARA :
        file_name = "para.dot"
        for e in F:
            acc = acc + str_val_of_bin(bin(e)) + " -> " + str_val_of_bin(bin(F[e])) +"\n"
    if typ == CHAO :
        file_name = "chao_"+str(n)+".dot"
        for (e,l) in F:
            acc = acc + str_val_of_bin(bin(e)) + " -> " + str_val_of_bin(bin(F[(e,l)]))  +" [label=\"" + str(l) +"\"] \n" 
 
    acc = acc + " \n}"
    filout = open(file_name,'w')
    filout.write(acc)
    filout.close()

def display_F(dic):
    return [ dic[k]  for k in dic]

        

def generate_all_B():
    all_B = [np.zeros((N, N))]
    count = 0
    while count < N:
        ne = Neighbors[count]
        for k in ne :
            all_Bp=[]
            for B in all_B:
                Bp = np.copy(B)
                Bp[count][k]=1
                all_Bp +=[B,Bp]
            all_B=all_Bp
        count +=1
    #all_B contient la liste de toute les matrices d'iterations possibles
    return all_B

"""
def remove_obvious_non_scc(all_B):
    lp = []
    for B in all_B : 
        i = 0
        no = False
        while (i < N and not no):
            x = 0
            l=[]
            while (x < N and not no): 
                l += [B[x][i]]
                x+=1
            if sum(l) == 0 :
                no = True
            i +=1
        if not no :
            lp +=[B]
    return lp
"""



def remove_obvious_non_scc(all_B):
    lp = []
    lpg= []
    for B in all_B : 
        l=[]
        G = nx.DiGraph()
        for i in range(N):
            bini = bin(i)
            G.add_node(i)
            binimi = [x for x in bini]
            for j in range(N):
                binj = bin(j)
                if int(B[i][j]) == 1 :
                    G.add_edge(i,j)
                    for c in range(n):
                        if not(int(bini[c]) == int(binj[c])):
                            binimi[c]= binj[c]
            l.append(dec(binimi))
        if nx.is_strongly_connected(G):
            lp.append(B)
            lpg.append(l)
    return (lp,lpg)



all_neighbors(n)
all_B = generate_all_B()
bp = remove_obvious_non_scc(all_B)
print bp

#lp = remove_obvious_non_scc(all_B)
#print lp

def derivee_2_dot(F,derivees,ng):
    file_name = "deriv_"+str(ng)+".dot"
    acc=np.zeros((n,n))
    # accummulation

    for m in derivees:
        for i in range(n):
            for j in range(n):
                if ((acc[i][j] == 0) and (m[i][j]==-1)):
                    acc[i][j] = 2
                elif (acc[i][j] == 1) and (m[i][j]==-1):
                    acc[i][j] = 3
                elif (acc[i][j] == 0) and (m[i][j]==1):
                    acc[i][j] = 1
                elif (acc[i][j] == 2) and (m[i][j]==1):
                    acc[i][j] = 3

    str_acc = "digraph G"+str(ng)+" { \n"
    for i in range(n):
        for j in range(n):
            if acc[i][j]== 1:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+\"] \n" 
            elif acc[i][j]== 2:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"-\"] \n"
            elif acc[i][j]== 3:
                str_acc = str_acc + str(j) + " -> " + str(i)  +" [label=\"+/-\"] \n"

    str_acc = str_acc + " \n}"
    filout = open(file_name,'w')
    filout.write(str_acc)
    filout.close()




def f(F,x):
    # x est un binaire
    r = F[dec(x)]
    return bin(r)

def voisinage(xset,vset):
    return [[x,v] for x in xset for v in vset if  [x[i]+v[i] for i in range(len(x))] in xset] 


# p est une liste de deux elements : x et v
def derivee(F,p):
    x,v=p[0],p[1]
    a = np.zeros((len(x),len(x)))
    for i in range(len(x)):
        for j in range (len(x)):
            y = np.array(x) 
            dy = np.multiply(e[j],v)
            yp = y + dy
            p = (f(F,yp)[i] - f(F,x)[i])*v[j]
            c = 0 
            if p > 0 :
                c = 1
            elif p < 0 :
                c = -1
            a[i][j]=c
    return a







"""
set_of_b=set([])
for i in range(10000):
    B = generate_a_scc()
    (F,G)=translate_to_FG(B)
    ml = ListeHashable([ F[k]  for k in F])
    if  len(set(ml.l)) >7 :
        print len(set(ml.l))
        set_of_b.add(ml)

for i in set_of_b:
    print i.l
"""

